Notions of numerical Iitaka dimension do not coincide

Let $X$ be a smooth projective variety. The Iitaka dimension of a divisor $D$ is an important invariant, but it does not only depend on the numerical class of $D$. However, there are several definitions of ``numerical Iitaka dimension'', depending only on the numerical class. In this note, we show that there exists a pseuodoeffective $\mathbb R$-divisor for which these invariants take different values. The key is the construction of an example of a pseudoeffective $\mathbb R$-divisor $D_+$ for which $h^0(X,\lfloor m D_+ \rfloor+A)$ is bounded above and below by multiples of $m^{3/2}$ for any sufficiently ample $A$.

==> oguisoexample.sage <==
##########################################################
# Example: Numerical dimension for Oguiso's example.
# This document contains computations for the paper
# "Notions Of Numerical Iitaka Dimension Do Not Coincide"
##########################################################

# First, define the matrices for the pullback by the two involutions,
# as well as the composition.
tau1_x = matrix([[1,6],[0,-1]])
tau2_x = matrix([[-1,0],[6,1]])
phi_x = tau2_x*tau1_x

# Compute the eigenvalue for the pullback.
lambda1 = phi_x.eigenvalues()[-1]
lambda1.radical_expression()

# Compute the eigenvectors for the pullback.
Dplus_not_normalized = vector(phi_x.eigenvectors_right()[1][1][0])
Dminus_not_normalized = vector(phi_x.eigenvectors_right()[0][1][0])

# Normalize to match the paper, rescaling so the sum is integral.
Dplus = (-Dplus_not_normalized/Dplus_not_normalized[0])/(QQbar(1+1*sqrt(2)))
Dminus = (-Dminus_not_normalized/Dminus_not_normalized[1])/(QQbar(1+1*sqrt(2)))

# Check that we have picked the correct eigenvectors.
phi_x*Dplus == lambda1*Dplus
phi_x*Dminus == 1/lambda1*Dminus

eigenbasis_matrix = matrix([Dplus,Dminus])
eigenbasis_inverse = eigenbasis_matrix.inverse()

# Define a function for rounddown of a divisor.
def rounddown(divisor):
  return vector([ floor(n(x)) for x in divisor ])

# Define the two classes bounding the nef cone, as well as an ample class.
H1 = vector(QQbar,[1,0])
H2 = vector(QQbar,[0,1])
A = 2*(H1+H2)

# Check the second boundary ray of C.
tau1_x*H2 == 6*H1 - H2

# The next few functions convert between various coordinate systems.
# "standard" means the H1, H2 basis.
# "eigen" means the D_+, D_- basis.
# "polar" represents a divisor as (L1(D),L2(D)).

# Given a divisor in standard (H1,H2) basis, write in (Dplus, Dminus) basis.
def standard_to_eigen(divisor):
  return eigenbasis_inverse*divisor

# Given a divisor in (Dplus,Dminus) basis, write in (H1,H2) basis.
def eigen_to_standard(divisor):
  return eigenbasis_matrix*divisor

# Given a divisor in eigenbasis, compute [L1(D),L2(D)]
def eigen_to_polar(divisor):
  L1 = divisor[0]*divisor[1]
  L2 = divisor[0]/divisor[1]
  return vector([L1,L2])

# Given [L1(D),L2(D)], express D in eigenbasis.
def polar_to_eigen(divisor):
  [L1,L2] = divisor
  c1 = sqrt(L1*L2)
  c2 = sqrt(L1/L2)
  return vector([c1,c2])

# Given [L1(D),L2(D)], express in standard basis.
def polar_to_standard(divisor):
  return eigen_to_standard(polar_to_eigen(divisor))

# Given D in standard basis, compute [L1(D),L2(D)]
def standard_to_polar(divisor):
  return eigen_to_polar(standard_to_eigen(divisor))

# Check that boundaries of the cone C are as claimed.
[a1,a2] = standard_to_eigen( H2 )
H2 == a1*Dplus + a2*Dminus
[a1,a2] == [ QQbar((2+sqrt(2))/8), QQbar((2-sqrt(2))/8) ]

[b1,b2] = standard_to_eigen( tau1_x*H2 )
tau1_x*H2 == b1*Dplus + b2*Dminus
[b1,b2] == [ QQbar((10-7*sqrt(2))/8), QQbar((10+7*sqrt(2))/8) ]

# Check that L2 of boundary classes of cone C are as claimed.
L2H2 = standard_to_polar( H2 )[1] # function returns [ L1(D), L2(D) ]; take second entry.
L2tau1H2 = standard_to_polar( tau1_x*H2 )[1]
L2H2 == QQbar(3 + 2*sqrt(2))
L2tau1H2 == QQbar(99-70*sqrt(2))
L2H2/L2tau1H2 == lambda1^2

# The rest of the computations in this file are not required for a reading of the paper.
# We give an implementation for the computation of h^0(X,D) for any big class D.

# This function checks whether a divisor is nef, expressed in standard basis.
def is_nef(divisor):
  if( divisor[0] >= 0 and divisor[1] >= 0):
    return True
  else:
    return False

# This function finds the pullback of a divisor which is ample.
def get_ample_rep(divisor):
  # First, switch it to polar form.
  [pi,mu] = standard_to_polar(divisor)
  # Compute the number of pullbacks necessary to reach the ample cone.
  phi_power = floor( n(log(mu)/(2*log(lambda1))) )
  newmu = mu*(lambda1^(-2))^phi_power
  ample_form_numer = polar_to_standard([pi,newmu])

  ample_form = rounddown(ample_form_numer)

  # If we haven't found the correct ample representative yet, pull
  # back by one of a finite set of maps until we do.  This will apply
  # the extra tau1_x if necessary, or correct other "off by one"
  # errors from rounding.
  test_matrices = [matrix.identity(2),phi_x,phi_x.inverse(),tau1_x,tau2_x]
  for MM in test_matrices:
    if(is_nef(MM*ample_form)):
      return MM*ample_form

  return ample_form


# This function computes h^0(X,A) exactly, if A is ample.
# The divisor should be passed in the standard basis.
# The volume is given by
def volume_ample(divisor):
  [a,b] = divisor
  return (a^3 + 9*a^2*b + 9*a*b^2 + b^3)/3

# The lower order correction term related to c2(X) is
def rr_correct_ample(divisor):
  [a,b] = divisor
  return 11/3*(a+b)

# This gives h0.
def h0_ample(divisor):
  return volume_ample(divisor) + rr_correct_ample(divisor)

# The next function computes h0(mD+A) for a given m.
def mD_A_compute(mult,verbose=False):
  mD_A = rounddown(mult*Dplus)+A
  ample_rep = get_ample_rep(mD_A)
  h0 = h0_ample(ample_rep)

  if(verbose):
    print("Trying "+str(mult)+"*Dplus+A")
    print("Divisor: "+str(mD_A))
    print "Ample representative: "+str(ample_rep)
    print "H^0 = "+str(h0)

  return h0

# Compute h0(mD+A) for some selected values of m.
# We'll use powers of 2.
testvals = [ 2^k for k in range(10,51) ]
h0_list = []
for mult in testvals:
  h0 = mD_A_compute(mult,False)
  h0_list.append([mult,h0])

# Compute [ log(m), log h^0(mD+A) ]
# According to the theorem, should be roughly a line of slope 3/2.
h0_list_log = [ [n(log(m)),n(log(h0))] for [m,h0] in h0_list ]
# Compute the best fit line.
var('a,b')
model(x) = a*x+b
best_fit_line_parameters = find_fit(h0_list_log,model)
[a_best,b_best] = [ expr.rhs() for expr in best_fit_line_parameters ]

# The main result is that a_best is about 3/2
a_best

# Plot the best fit line.
h0_list_log_xvals = [ v[0] for v in h0_list_log ]
[xmin,xmax] = [ min(h0_list_log_xvals), max(h0_list_log_xvals) ]

# Generate a plot of line and points.
# The x-axis is log(m).
# The y-axis is log h^0(mD+A)
line_plot = plot(a_best*x+b_best,(x,xmin-1,xmax+1),color='red')
show(line_plot + points(h0_list_log))

# At last, compute C1 and C2 for which C1 m^{3/2} < h^0(mD+A) < C2 m^{3/2}
# Exclude small m's: those less than 1000.
h0_list_trunc = [ [x,y] for [x,y] in h0_list if x >= 1000 ]
leading_coef_list = [ n(data[1]/data[0]^(3/2)) for data in h0_list_trunc ]
[C1,C2] = [ min(leading_coef_list),max(leading_coef_list) ]
[C1,C2]


